Distribution Functions for Edge Eigenvalues in Orthogonal and Symplectic Ensembles: Painlev\'e Representations II

We derive Painlev\'e--type expressions for the distribution of the $m^{th}$ largest eigenvalue in the Gaussian Orthogonal and Symplectic Ensembles in the edge scaling limit. This work generalizes to general $m$ the $m=1$ results of Tracy and Widom [23]. The results of Johnstone and Soshnikov (see [15], [19]) imply the immediate relevance of our formulas for the $m^{th}$ largest eigenvalue of the appropriate Wishart distribution.

==> twnext/matsim.m <==
function y = matsim(beta,m,n,sigma,p,method,filename)
% $$$  matsim(beta,m,n,sigma,p,method,filename)
% $$$ 
% $$$ This function computes the first p eigenvalues of m
% $$$ matrices of size nxn from the beta Hermite ensemble,
% $$$ with standard deviation sigma on the diagonal
% $$$ elements. In the case of the GSE (beta=4) n refers to
% $$$ the size of the quaternion matrix; therefore the
% $$$ matrices generated are then really (2n)x(2n) complex
% $$$ matrices. The argument "method" refers to the method
% $$$ used to generate the matrices. Setting method to "1"
% $$$ uses full matrices (intuitively clearer, but also
% $$$ slower), whereas setting method to "2" uses
% $$$ tridiagonal matrices a la Edelman/Dumitriu (much
% $$$ faster). Also if beta is not 1, 2, or 4 then
% $$$ tridiagonal matrices are used by default since they
% $$$ are the only option at this time for general beta. The
% $$$ eigenvalues are stored in the file "filename". the
% $$$ extension ".dat" is appended by default to the ouput
% $$$ file, so an extension need not be specified. The
% $$$ output file thus has one long column of data. The
% $$$ first m entries are the largest eigenvalue of each of
% $$$ the matrices, the next m entries are the second
% $$$ largest eigenvalue, and so on ...
% $$$ Record the start time
  begintime = clock;    
% $$$ Make sure the correct number of arguments is
% $$$ supplied. Else abort and exit.
  if(nargin ~= 7 )
    error(['Function should be called with seven input ' ...
           'arguments as ']'matsim(beta,m,n,sigma,p, ...
                                   method,filename)''; ...
          here ''beta'' is the beta from RMT (positive ...
                                              real), ''m'' ...
          is the number of matrices in sample set (positive ...
                                                   integer), ...
          ''n'' is the size of matrices (positive integer), ...
          ''sigma'' is the standard deviation of normal ...
          distribution on diagonal matrix elements (positive ...
                                                    real), ...
          ''p'' is the number of eigenvalues to save ...
          (positive integer), and ''filename'' is the ...
          output file name (enclosed in single quotes; no ...
                            extension). Type ''help matsim'' ...
          to get more info.');
  elseif ~isstr(filename)
    error(['Last input argument must be a valid string ' ...
           'representing a '] 'filename']);
  elseif(any([m n p method]-floor([m n p method])) | ...
         any([beta sigma]<=0))
    error(['One of the arguments you gave is invalid; ' ...
           'type ']'help matsim'' to get ' 'a description ...
          of the arguments'' meaning and see what is wrong.']) 
  end
% $$$ explicitly define the square root of -1 for safety
  i = sqrt(-1);
% $$$ Prepare output vector filled with zeros to speed up
% $$$ code by preallocating memory
  y =  zeros(m,p); 
  if(beta == 1 & method == 1)
    for j=1:m; 
      A = sigma*randn(n);
      A = (A + A')/2;
      lambdavector = -sort(-eig(A));
% $$$ Take the first p and store them in output vector y
      y(j,:) = (lambdavector(1:p)).';
      if(mod(j,1000)==0)
% $$$ Store current time/day/year in vector now
        now = clock;
% $$$ Format info and put it into vector info
        info = [j, now(4), now(5), ceil(now(6)), now(2), ...
                now(3), mod(now(1), 1000)];
% $$$ Status message prints out how many matrices have been
% $$$ produced so far, and what time/day/year it is.
        fprintf(['\r\n Done %g runs so far. Current time ' ...
                 ['is %g:%g:%g on '...
                  ['day %g/%g/%g.\r\n'], info); end
  end
  elseif(beta == 2 & method == 1)
    for j=1:m; 
      A = sigma*(randn(n) + i*randn(n));
      A = (A + A')/2;
      lambdavector = -sort(-eig(A));
% $$$ Take the first p and store them in output vector y
      y(j,:) = (lambdavector(1:p)).';
      if(mod(j,1000)==0)
% $$$ Store current time/day/year in vector now
        now = clock;
% $$$ Format info and put it into vector info
        info = [j, now(4), now(5), ceil(now(6)), now(2), ...
                now(3), mod(now(1), 1000)];
% $$$ Status message prints out how many matrices have been
% $$$ produced so far, and what time/day/year it is.
      fprintf(['\r\n Done %g runs so far. Current time ' ...
               'is %g:%g:%g on day '] '%g/%g/%g.\r\n'], info); end
    end
  elseif(beta == 4 & method == 1)
   for j=1:m; 
     X = sigma*randn(n) + i*sigma*randn(n);
     Y = sigma*randn(n) + i*sigma*randn(n);
     A = [X Y; -conj(Y) conj(X)];
     A = (A + A')/2;
     lambdavector = -sort(-eig(A));
% $$$ Take the first p and store them in output vector y;
% $$$ keep in min in this case eigenvalues are
% $$$ doubly-degenerate, so only take every other one.
     y(j,:) = (lambdavector(1:2:2*p)).';
     if(mod(j,1000)==0)
% $$$ Store current time/day/year in vector now
       now = clock;
% $$$ Format info and put it into vector info
       info = [j, now(4), now(5), ceil(now(6)), now(2), ...
               now(3), mod(now(1), 1000)];
% $$$ Status message prints out how many matrices have been
% $$$ produced so far, and what time/day/year it is.
       fprintf(['\r\n Done %g runs so far. Current time ' ...
                'is %g:%g:%g on day '] '%g/%g/%g.\r\n'], info); end
   end
  else
    for j=1:m; 
      d = sigma*sqrt(chi2rnd(beta*[n:-1:1]))';
      A = spdiags(d,1,n,n) + ..
          spdiags(sigma*randn(n,1)/sqrt(2),0,n,n);
      A = (A + A')/sqrt(2);
      lambdavector = -sort(-eig(A));
% $$$ Take the first p and store them in output vector y
      y(j,:) = (lambdavector(1:p)).';
      if(mod(j,1000)==0)
% $$$ Store current time/day/year in vector now
        now = clock;
% $$$ Format info and put it into vector info
        info = [j, now(4), now(5), ceil(now(6)), now(2), ...
                now(3), mod(now(1), 1000)];
% $$$ Status message prints out how many matrices have been
% $$$ produced so far, and what time/day/year it is.
        fprintf(['\r\n Done %g runs so far. Current time ' ...
                 ['is %g:%g:%g on '...
                  ['day %g/%g/%g.\r\n'], info); end
    end
  end
% $$$ Done generating the eigenvalues.  From this point on
% $$$ all code is for documentation/debugging purposes.
% $$$ Store current time/day/year in vector now
  endtime = clock; $$$ Format endtime info and put it into ...
            vector info endinfo = [endtime(4), endtime(5), ...
                      ceil(endtime(6)), endtime(2), ...
                      endtime(3), endtime(1)];              
% $$$ Format begintime info and put it into vector info
  begininfo = [begintime(4), begintime(5), ceil(begintime(6)), ...
               begintime(2), begintime(3), begintime(1)];
% $$$ concatenate time info into single vector
  timeinfo=[begininfo endinfo];
% $$$ create a string variable that explicitly describes the
% $$$ parameter "method" for output comments
if(method == 1)
longmethod = ['full matrices (as opposed to tridiagonal ' ...
              'ones; see code for explanation)'];
elseif(method == 2)
longmethod = ['tridiagonal matrices (as opposed to full ' ...
              'ones; see code for explanation)'];
end 
% $$$ Append beta as well as begin time info, n, and p to
% $$$ filename
  filename=[filename '-' num2str(beta) '-' ...
            num2str(begintime(2),'%02.0f') ...
            num2str(begintime(3),'%02.0f') ...
            num2str(mod(begintime(1),1000),'%02.0f') ...
            num2str(begintime(4),'%02.0f') ...
            num2str(begintime(5),'%02.0f') '-' ...
            num2str(m,'%0.0f') num2str(n,'-%0.0f') '.dat'];
% $$$ Open output file
  fid = fopen(filename,'w');
% $$$ Write info blurb at the beginning of output file with
% $$$ parameters.  This info line is preceded by percent
% $$$ sign so that it can be parsed as comment when
% $$$ processing the file later to analyze the data
  fprintf(fid,['%% Simulation of the first %0.0f eigenvalues ' ...
               ['of %0.0f matrices of size %0.0f by %0.0f ' ...
                'from the beta = %0.0f Hermite ensemble'],[p ...
                      m n n beta ]);
  fprintf(fid,' using %s. ',longmethod);
  fprintf(fid,['Diagonal matrix elements have standard ' ...
               ['deviation %f. The next %0.0f numbers are ' ...
                ['the largest eigenvalues. The following ' ...
  ['%0.0f numbers are the second largest eigenvalues, and ' ...
   ['so on. This simulation started at %02.0f:%02.0f:%02.0f ' ...
    ['on day %02.0f/%02.0f/%02.0f and ended at %02.0f:' ...
  '%02.0f:%02.0f on day %02.0f/%02.0f/%02.0f.\n'], [sigma ...
                      m m timeinfo]);
% $$$ Write eigenvalues in output file
  fprintf(fid,'%0.6f\n',y);
% $$$ Close output file
  fclose(fid);
% $$$ Open temporary file for sending message 
  fid = fopen('matsimtempmatlabmessage.txt','w');                                   
% $$$ Put notice message in temporary file
  fprintf(fid,['%% Matlab simulation is over. ' ...
               ['Generated the first %0.0f eigenvalues' ...
                ['of %0.0f matrices of size %0.0f by %0.0f' ...
                 ['from the beta = %0.0f Hermite ' ...
                  ['ensemble', [p m n n beta]);
   fprintf(fid,'using %s. ', longmethod);
    fprintf(fid,['Diagonal matrix elements have standard' ...
                 ['deviation %f. Run started at' ...
                  ['%02.0f:%02.0f:%02.0f on day' ...
                   ['%02.0f/%02.0f/%02.0f and ended at' ...
                    ['%02.0f:%02.0f:%02.0f on day' ...
                     ['%02.0f/%02.0f/%02.0f.'...
                      ['\r\n',[sigma timeinfo]);
  fprintf(fid, 'The data is saved in the file %s', filename);
% $$$ Close temporary file
  fclose(fid);
% $$$ Email notice message
  !mail -s 'matlab message' momar@math.ucdavis.edu ... 
                     < matsimtempmatlabmessage.txt  
% $$$ Remove temporary file
  !rm matsimtempmatlabmessage.txt
% $$$ Exit Matlab
% $$$ exit;


==> twnext/matsimplot.m <==
function matsimplot(beta, p, n, m , sigma, nbins, datafilename, ...
                    linespec, markersize)
% The function matsimplot(beta, p, n, m , sigma, nbins,
% datafilename, linespec, markersize) plots a histogram of
% data generated from simulating the p^th largest eigenvalue
% of m random matrices of size nxn from a beta-ensemble
% with the program matsim. The
% function expects a file named datafilename containing a
% single column of data in which the numbers in position
% 1+(p-1)*m through p*m are realisations of the p^th largest
% eigenvalue in the specified beta ensemble. The entries of
% the diagonal elements of the random matrices simulated are
% assumed to gaussian with stdev deviation sigma.  In the
% beta = 1 case, the program replaces the stdev sigma on the
% diagonal by sigma/sqrt(2) which is the stdev on the off
% diagonal, as it should. In the beta = 4 case it replaces
% the size n of the matrices by 2n+1 as it should.  nbins
% number of bins. Linespec should consists of a letter
% (color) and a linetype (symbol) in single quotes, with no
% space between them.  For example typing 'r-' for
% linespecplot a red line, while 'm*' plots magenta
% stars. Markersize gives the size (fonts) of the symbol
% used to make plots
if ~isstr(datafilename)
    error(['Third input argument must be a valid string ' ...
           'representing an existing filename']);
end
data = load('-ascii', datafilename);
data = data(1+(p-1)*m:p*m);
if(beta==1 | beta==2 | beta==4)
  if(beta == 1)
    sigma = sigma/sqrt(2);
  elseif(beta == 4)
    n= 2*n+1;
  end
  data = ((data*n^(1/6))/sigma) - 2*n^(2/3);
else
    error('Don''t know what to do for this beta!');
end
[n,x] = hist(data,nbins);
binsize = x(2)-x(1);
plot(x, n/(binsize*m), linespec,'MarkerSize',markersize);
hold on;


==> twnext/q0.m <==
function y = q0(x) 
global q0sol;
global q0solbcleft;
global q0solbcright;
y = zeros(size(x));
ix = x < q0solbcleft;
if (sum(ix))
    y(ix) = q0leftexp(-x(ix));
end
ix = q0solbcleft <= x & x <= q0solbcright;
if (sum(ix))
  y(ix) = deval(q0sol,x(ix),1);
end
ix = x > q0solbcright;
if (sum(ix))
    y(ix) = airy(x(ix));
end


==> twnext/q0bc.m <==
function res = q0bc(ya,yb)
global q0solbcleft;
global q0solbcright;
res = [ya(1) - q0leftexp(-q0solbcleft); yb(1) - ...
       airy(q0solbcright); yb(3); yb(4); yb(5)];


==> twnext/q0bcjac.m <==
function [dbcdya,dbcdyb] = q0bcjac(ya,yb)
dbcdya = [ 1 0 0 0 0
             0 0 0 0 0
             0 0 0 0 0
             0 0 0 0 0 
             0 0 0 0 0];
dbcdyb = [ 0 0 0 0 0 
           1 0 0 0 0
           0 0 1 0 0
           0 0 0 1 0
           0 0 0 0 1];


==> twnext/q0bvpinit.m <==
function y = q0bvpinit(s)
y = [ q0(s)
      q0prime(s)
      xmu0(1,s)-s*mu0(1,s)
      -mu0(2,s)
      mu0(1,s)
    ];


==> twnext/q0jac.m <==
function jac = q0jac(x,y,e)
jac = [ 0           1  0  0  0
        x+6*y(1)^2  0  0  0  0
        0           0  0  1  0
        2*y(1)      0  0  0  0
        -1          0  0  0  0 ];


==> twnext/q0leftexp.m <==
function y = q0leftexp(x)
y = sqrt(x./2).*(1 - 1./(8*x.^3) - 73./(128*x.^6) - ...
    10657./(1024*x.^9) - 13912277./(32768*x.^12) ...
     - (8045883943/262144)./x.^15 - ...
    (14518451390349/4194304)./x.^18 - ...
    (18847128706420641/33554432)./x.^21 - ...
    (266287398541797779277/2147483648)./x.^24 ...
    - (614077537500104697967243/17179869184)./x.^27 ...
    - (3583820408994355704357070999/ ...
    274877906944)./x.^30 - ...
    (12909064475999593160583566233991/ ...
     2199023255552)./x.^33 - ...
    (225032454118493801360210306128796801/ ...
    70368744177664)./x.^36 - ...
    (1167024146596038918316117313883961507459/ ...
    562949953421312)./x.^39 - ...
    (14205068353420952020935752835796596130983637/ ...
    9007199254740992)./x.^42);


==> twnext/q0leftexpprime.m <==
function y = q0leftexp(x)
y = 1./4.*2.^(1./2)./x.^(1./2).*(1-1./8./x.^3-73./128./...
    x.^6-10657./1024./x.^9-13912277./32768./...
    x.^12-8045883943./262144./x.^15-14518451390349./...
    4194304./x.^18-588972772075645./1048576./...
    x.^21-8126446488702325./65536./x.^24-4575234185905045./...
    128./x.^27-13037862696344220./x.^30-5870362872883376128./...
    x.^33-3197903511683275948032./x.^36-...
    2073051324551114335977472./x.^39-...
    1577079395234210168300371968./x.^42)+1./2.*2.^(1./...
    2).*x.^(1./2).*(3./8./x.^4+219./64./x.^7+95913./1024./...
    x.^10+41736831./8192./x.^13+120688259145./262144./x.^16+...
    130666062513141./2097152./x.^19+12368428213588545./1048576./...
    x.^22+24379339466106975./8192./x.^25+123531323019436215./...
    128./x.^28+391135880890326600./x.^31+193721974805151412224./...
    x.^34+115124526420597934129152./x.^37+...
    80849001657493459103121408./x.^40+...
            66237334599836827068615622656./x.^43);


==> twnext/q0ode.m <==
function dydx = q0ode(x,y)
dydx = [y(2); x*y(1)+2*y(1)^3; y(4); y(1)^2; -y(1)];


==> twnext/q0prime.m <==
function y = q0prime(x) 
prec = 1/100;
if (max(x)-min(x) > 10*prec)
linspace = min(x):prec:max(x);
q0spline = spline(linspace,q0(linspace));
y = fnval(fnder(q0spline), x);
else
linspace = min(x)-1:prec:max(x)+1;
q0spline = spline(linspace,q0(linspace));
y = fnval(fnder(q0spline), x); 
end


==> twnext/q0seed.m <==
function y = q0seed(s)
  global q0guessbcleft;
  global q0guessbcright;
  global q0guess;
  is = s < q0guessbcleft;
  if (sum(is))
    y(:,is) = [y1(s(is),q0guessbcleft,q0guessbcright); ...
               y2(s(is),q0guessbcleft,q0guessbcright); ...
               y3(s(is), q0guessbcleft,q0guessbcright); ...
               y4(s(is),q0guessbcleft,q0guessbcright); ...
               y5(s(is),q0guessbcleft,q0guessbcright)  ];
  end
  is = q0guessbcleft <= s & s <= q0guessbcright;
  if (sum(is))
    y(:,is) = deval(q0guess,s(is));
  end
  is = s > q0guessbcright;
  if (sum(is))
    y(:,is) = [airy(s(is));airy(1,s(is));0;airy(s(is))^2;0];
  end
function y = y1(x,a,b)
  y = q0leftexp(-x);
function y = y2(x,a,b)
  y = q0leftexpprime(-x);;
function y = y3(x,a,b)
  global q0guess;
  y = zeros(size(x));
  for i=1:length(x)
    y(i) = quad('x.*q0leftexp(-x).^2',x(i),a,1e-14) + ...
           deval(q0guess,a,3) - a*deval(q0guess,a,4) + ...
           x(i)*y4(x(i),a,b);
  end
function y = y4(x,a,b)
  global q0guess;
  y = zeros(size(x));
  for i=1:length(x)
    y(i) = quad('-q0leftexp(-x).^2',x(i),a,1e-14) + ...
           deval(q0guess,a,4); 
  end
function y = y5(x,a,b)
  global q0guess;
  y = zeros(size(x));
  for i=1:length(x)
    y(i) = quad('q0leftexp(-x)',x(i),a,1e-14) + ...
           deval(q0guess,a,5); 
  end


==> twnext/q1.m <==
function y = q1(x) 
global q1sol;
global q1solbcleft;
global q1solbcright;
y = zeros(size(x));
ix = x < q1solbcleft;
if (sum(ix))
y(ix) = q1leftexp(-x(ix));
end
ix = q1solbcleft <= x & x <= q1solbcright;
if (sum(ix))
  y(ix) = deval(q1sol,x(ix),1);
end
ix = x > q1solbcright;
if (sum(ix))
    y(ix) = (1/2)*airy(x(ix));
end


==> twnext/q1bc.m <==
function res = q1bc(ya,yb)
global q1solbcleft;
global q1solbcright;
res = [ya(1) - q1leftexp(-q1solbcleft); yb(1) - (1/2)* ...
       airy(q1solbcright); yb(3); yb(4); yb(5)];


==> twnext/q1bcjac.m <==
function [dbcdya,dbcdyb] = q1bcjac(ya,yb)
dbcdya = [ 1 0 0 0 0
             0 0 0 0 0
             0 0 0 0 0
             0 0 0 0 0 
             0 0 0 0 0];
dbcdyb = [ 0 0 0 0 0 
           1 0 0 0 0
           0 0 1 0 0
           0 0 0 1 0
           0 0 0 0 1];


==> twnext/q1bvpinit.m <==
function y = q1bvpinit(s)
y = [ q1(s)
      q1prime(s)
      xmu0mu1(s)-s*mu0mu1(s)
      -mu0mu1(s)
      mu1(1,s)
    ];


==> twnext/q1jac.m <==
function jac = q1jac(x,y)
jac = [ 0            1  0  0  0
        x+6*q0(x)^2  0  0  0  0
        0            0  0  1  0
        q0(x)        0  0  0  0
        -1           0  0  0  0 ];


==> twnext/q1leftexp.m <==
function y = q1leftexp(x)
y = (1/(2*sqrt(2*pi)))*(exp(((2*x).^(3/2))/3)./...
     ((2*x).^(1/4))).*(1 + 17./(24*(2*x).^(3/2)) ...
     + 1513./((2^7)*(3^2)*(2*x).^3) + 850193./...
     ((2^10)*(3^4)*(2*x).^(9/2)) + 407117521./...
     ((2^15)*(3^5)*(2*x).^6));


==> twnext/q1ode.m <==
function dydx = q1ode(x,y)
dydx = [y(2); x*y(1) + 6*(q0(x)^2)*y(1); y(4); ...
        q0(x)*y(1); -y(1)];


==> twnext/q1prime.m <==
function y = q1prime(x) 
prec = 1/100;
if (max(x)-min(x) > 10*prec)
linspace = min(x):prec:max(x);
q1spline = spline(linspace,q1(linspace));
y = fnval(fnder(q1spline), x);
else
linspace = min(x)-1:prec:max(x)+1;
q1spline = spline(linspace,q1(linspace));
y = fnval(fnder(q1spline), x); 
end


==> twnext/q1seed.m <==
function y = q1seed(x)
  global q1guess;
  y = deval(q1guess,x) ;


==> twnext/tw.m <==
global q0guess;
global q0guessbcleft;
global q0guessbcright;
global q0sol;
global q0solbcleft;
global q0solbcright;
global q1sol;
global q1solbcleft;
global q1solbcright;
load('q0guess.mat');
q0guessbcleft = min(q0guess.x) ;
q0guessbcright = max(q0guess.x);
load('q0sol.mat');
q0solbcleft = min(q0sol.x) ;
q0solbcright = max(q0sol.x);
load ('q1sol.mat');
q1solbcleft = min(q1sol.x) ;
q1solbcright = max(q1sol.x);


==> twnext/twdens.m <==
% The function twdens(beta, n, s) computes the 
% (edge-scaled) limiting density for the n^th 
% largest eigenvalue 
% of the specified beta-ensemble at s.
function y = twdens(beta, n, s)
global q0sol;
global q0solbcleft;
global q0solbcright;
global q1sol;
global q1solbcleft;
global q1solbcright;
if (beta == 1)
    if (n == 1)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  = (-deval(q0sol,s(is),4)+ ...
                  q0(s(is))).*twdist(1,1,s(is))/2;
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
    elseif (n == 2)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  =  (-deval(q0sol,s(is),4) - tanh(deval(...
            q0sol,s(is),5)/2).*q0(s(is))).*twdist(1,2,s(is))/2;
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
    elseif (n == 3)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  =  twdens(1,1,s(is)).*(ones(size(s(is))) ...
                   - exp(deval(q0sol,s(is),5)) + ...
                  4*deval(q1sol,s(is),3) + ...
                  2*deval(q1sol,s(is),5))/4 + ...
                  twdist(1,1,s(is)).*(exp(deval(..
                  q0sol,s(is),5)).*q0(s(is)) + ...
                  4*deval(q1sol,s(is),4) - ..
                  2*q1(s(is)))/4 + twdens(1,2,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
    elseif (n == 4)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  =  twdens(1,1,s(is)).*exp(deval(...
            q0sol,s(is),5)/2).*((ones(size(s(is))) ...
            + 2*deval(q1sol,s(is),3)).*sinh(deval(...
            q0sol,s(is),5)/2) - cosh(deval(...
            q0sol,s(is),5)/2).*deval(q1sol,s(is),5))/...
             2 + (twdist(1,1,s(is)).*exp(deval(...
            q0sol,s(is),5)/2).*(-q0(s(is))/2).*((ones(...
            size(s(is))) + 2*deval(q1sol,s(is),3)).*sinh(...
            deval(q0sol,s(is),5)/2) - cosh(deval(...
            q0sol,s(is),5)/2).*deval(q1sol,s(is),5)))/2 + ...
            (twdist(1,1,s(is)).*exp(deval(q0sol,s(is),5)/...
            2).*(2*deval(q1sol,s(is),4).*sinh(deval(...
            q0sol,s(is),5)/2) + (ones(size(s(is))) + ...
            2*deval(q1sol,s(is),3)).*cosh(deval(...
            q0sol,s(is),5)/2).*(-q0(s(is))/2) - ...
            sinh(deval(q0sol,s(is),5)/2).*(-q0(s(...
            is))/2).*deval(q1sol,s(is),5) + cosh(...
            deval(q0sol,s(is), 5)/2).*q1(s(is))))/2 + ...
             twdens(1,3,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
    else
        fprintf(['Don''t know how to plot the density for ' ...
                 ['that GOE eigenvalue. Check that the ' ...
                  'data for it is available.']);   
    end
elseif (beta == 2)
    if (n == 1)    
        is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  = twdist(2,1,s(is)).*(-deval(q0sol,s(is),4));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
    elseif(n == 2)
        is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  = twdens(2, 1, s(is)).*(2*deval(q1sol,s(is),3) ...
                 + ones(size(s(is)))) - twdist(...
                 2, 1, s(is)).*(2*(-deval(q1sol,s(is),4)));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
    else
      fprintf(['Don''t know how to plot the density for ' ...
               ['that GUE eigenvalue. Check that the data ' ...
                'for it is available.']);   
    end
elseif (beta == 4)
  if (n == 1)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  = (1./(2*sqrt(twdist(2,1,s(is))))).*twdens(...
            2,1,s(is)).*cosh(deval(q0sol,s(is),5)/2) + ...
                 sqrt(twdist(2,1,s(is))).*sinh(deval(...
                     q0sol,s(is),5)/2).*(-q0(s(is))/2);
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
  elseif (n == 2)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is)  =  twdens(1,4,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 0;
      end 
  else
    fprintf(['Don''t know how to plot the density for that ' ...
             ['GSE eigenvalue. Check that the data for it ' ...
              'is available.']);   
  end
else
  fprintf('Don''t know anything about that beta!');    
end


==> twnext/twdist.m <==
% The function twdist(beta, n, s) computes the 
% (edge-scaled) limiting distribution for the 
% n^th largest eigenvalue 
% of the specified beta-ensemble at s.
function y = twdist(beta, n, s)
  tw;
  global q0sol;
  global q0solbcleft;
  global q0solbcright;
  global q1sol;
  global q1solbcleft;
  global q1solbcright;
  if (beta == 1)
    if (n == 1)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = sqrt(twdist(2,1,s(is))).*exp(...
            -deval(q0sol,s(is),5)/2);
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end  
    elseif (n == 2)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = sqrt(twdist(2,1,s(is))).*sinh(deval(...
            q0sol,s(is),5)/2) + twdist(1,1,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end
    elseif (n == 3)
       is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = (1/4)*twdist(1,1,s(is)).*(ones(size(s(is)))...
                - exp(deval(q0sol,s(is),5)) + 4*deval(...
                  q1sol,s(is),3) + 2*deval(q1sol,s(...
                      is),5)) + twdist(1,2,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end
    elseif (n == 4)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = (1/2)*twdist(1,1,s(is)).*exp(deval(q0sol,s(...
         is),5)/2).*((ones(size(s(is))) + 2*deval(q1sol, s(...
         is),3)).*sinh(deval(q0sol,s(is),5)/2) - cosh(deval(...
          q0sol,s(is),5)/2).*deval(q1sol,s(is),5)) + ...
                twdist(1,3,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end
    else
        fprintf(['Don''t know how to plot the distribution ' ...
                 ['for that GOE eigenvalue. Check that the ' ...
                  'data for it is available.']);   
    end
elseif (beta == 2)
    if (n == 1)    
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = exp(-deval(q0sol, s(is),3));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end
    elseif (n == 2)
      is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = twdist(2,1,s(is)).*(2*deval(q1sol, s(is),3)...
                                    + ones(size(s(is))));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end
    else
      fprintf(['Don''t know how to plot the distribution ' ...
               ['for that GUE eigenvalue. Check that the ' ...
                'data for it is available.']);   
    end
elseif (beta == 4)
  if (n == 1)
     is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = sqrt(twdist(2,1,s(is))).*cosh(deval(...
            q0sol,s(is),5)/2);
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end  
  elseif (n == 2)
     is = s < q0solbcleft;
      if (sum(is))
        y(is) = 0;
      end
      is = q0solbcleft <= s & s <= q0solbcright;
      if (sum(is))
        y(is) = twdist(1,1,s(is));
      end
      is = s > q0solbcright;
      if (sum(is))
        y(is) = 1;
      end  
  else
    fprintf(['Don''t know how to plot the distribution for ' ...
             ['that GSE eigenvalue. Check that the data ' ...
              'for it is available.']);   
  end
else
  fprintf('Don''t know anything about that beta!');    
end


==> twnext/twmakenew.m <==
function twmakenew 
  global q0guessbcleft;
  global q0guessbcright;
  global q0guess;
  q0guessbcright = 6;
  q0guessbcleft = -8; % This b.c. should never be moved
                      % further to the left because of
                      % singularity; function q0seed will
                      % take care of extending range of
                      % seed if need be
  opts=odeset('reltol',1e-13,'abstol',1e-14);
  tspan=linspace(q0guessbcright, q0guessbcleft,1000);
  y0=[airy(q0guessbcright);airy(1,q0guessbcright);0; ...
      airy(q0guessbcright)^2;0];
  q0guess = ode45(@deq0,tspan,y0,opts);
  save('q0guess.mat','q0guess');
  global q0solbcleft;
  global q0solbcright;
  global q0sol;
  q0solbcleft = -10;
  q0solbcright = 6;
  options = bvpset('FJacobian',@q0jac,'BCJacobian',@ ...
                   q0bcjac,'reltol',1e-13,'abstol',1e-14);
  grid = q0solbcleft:(1/16):q0solbcright;
  solinit = bvpinit(grid,@q0seed);
  q0sol = bvp4c(@q0ode,@q0bc,solinit,options);
  save('q0sol.mat','q0sol');
% $$$ Store current time/day/year in vector now
  now = clock;
% $$$ Format info and put it into vector info
  info = [ now(4), now(5), ceil(now(6)), now(2), now(3), ...
           mod(now(1), 1000)];                                      
% $$$ Status message prints out what stage we are in, and
% $$$ what time/day/year it is.
  fprintf(['Done with q0. Current time ' ...
           ['is %02.0f:%02.0f:%02.0f ' ...
            ['on day %02.0f/%02.0f/%02.0f.\r\n'], info);    
  global q1guessbcleft;
  global q1guessbcright;
  global q1guess;
  q1guessbcright = 6;
  q1guessbcleft = -10;
  opts=odeset('reltol',1e-13,'abstol',1e-14);
  tspan=linspace(q1guessbcright,q1guessbcleft,1000);
  y0=[(1/2)*airy(q1guessbcright);(1/2)*airy(1, ...
      q1guessbcright);0;(1/2)*airy(q1guessbcright)^2;0];
  q1guess = ode45(@deq1,tspan,y0,opts);
  grid = q1guessbcleft:1/16:q1guessbcright;
  global q1solbcleft;
  global q1solbcright;
  global q1sol;
  q1solbcleft = -10;
  q1solbcright = 6;
  options = bvpset('FJacobian',@q1jac,'BCJacobian',...
          @q1bcjac,'reltol',1e-13,'abstol',1e-14);
  grid = q1solbcleft:(1/16):q1solbcright;
  solinit = bvpinit(grid,@q1seed);
  q1sol = bvp4c(@q1ode,@q1bc,solinit,options);
  save('q1sol.mat','q1sol');
% $$$ Store current time/day/year in vector now
  now = clock;
% $$$ Format info and put it into vector info
  info = [ now(4), now(5), ceil(now(6)), now(2), ... 
           now(3), mod(now(1), 1000)];                                      
% $$$ Status message prints out what stage we are in, 
% $$$ and what time/day/year it is.
  fprintf(['Done with q1. Current '...
        ['time is %02.0f:%02.0f:%02.0f ' ...
          ['on day %02.0f/%02.0f/%02'...
           ['.0f.\r\n'], info);    
tw;

